Self-duality of the 6j-symbol and Fisher zeros for the Tetrahedron

The relation between the 2d Ising partition function and spin network evaluations, reflecting a bulk-boundary duality between the 2d Ising model and 3d quantum gravity, promises an exchange of results and methods between statistical physics and quantum geometry. We apply this relation to the case of the tetrahedral graph. First, we find that the high/low temperature duality of the 2d Ising model translates into a new self-duality formula for Wigner's 6j-symbol from the theory of spin recoupling. Second, we focus on the duality between the large spin asymptotics of the 6j-symbol and Fisher zeros. Using the Ponzano-Regge formula for the asymptotics for the 6j-symbol at large spins in terms of the tetrahedron geometry, we obtain a geometric formula for the zeros of the (inhomogeneous) Ising partition function in terms of triangle angles and dihedral angles in the tetrahedron. While it is well-known that the 2d intrinsic geometry can be used to parametrize the critical point of the Ising model, e.g. on isoradial graphs, it is the first time to our knowledge that the extrinsic geometry is found to also be relevant.This outlines a method towards a more general geometric parametrization of the Fisher zeros for the 2d Ising model on arbitrary graphs.

==> figurate-nb-plots.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     64410,       1559]
NotebookOptionsPosition[     58987,       1455]
NotebookOutlinePosition[     59339,       1471]
CellTagsIndexPosition[     59296,       1468]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{"Binomial", "[", 
  RowBox[{"4", ",", "2"}], "]"}]], "Input",
 CellChangeTimes->{{3.765013834342362*^9, 3.765013851737465*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"9dcde601-1eb8-45ec-9dfc-7e0dfc3713bf"],

Cell[BoxData["6"], "Output",
 CellChangeTimes->{3.7650138526458683`*^9},
 CellLabel->"Out[1]=",ExpressionUUID->"4cdfa198-7031-41ba-96f8-f75fdcc343f7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"SeriesCoefficient", "[", 
  RowBox[{
   RowBox[{"Exp", "[", 
    RowBox[{"x", "+", "y"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", "0", ",", "n"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"y", ",", "0", ",", "m"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.765013853842165*^9, 3.765013853843549*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"b885ca83-c229-457b-bf25-15129947d1e6"],

Cell[BoxData[
 TagBox[GridBox[{
    {"\[Piecewise]", GridBox[{
       {
        FractionBox["1", 
         RowBox[{
          RowBox[{"m", "!"}], " ", 
          RowBox[{"n", "!"}]}]], 
        RowBox[{
         RowBox[{"n", "\[GreaterEqual]", "0"}], "&&", 
         RowBox[{"m", "\[GreaterEqual]", "0"}]}]},
       {"0", 
        TagBox["True",
         "PiecewiseDefault",
         AutoDelete->True]}
      },
      AllowedDimensions->{2, Automatic},
      Editable->True,
      GridBoxAlignment->{
       "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
        "RowsIndexed" -> {}},
      GridBoxItemSize->{
       "Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, 
        "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.84]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}},
      Selectable->True]}
   },
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}},
   GridBoxItemSize->{
    "Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, 
     "RowsIndexed" -> {}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[0.35]}, 
       Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}, "RowsIndexed" -> {}}],
  "Piecewise",
  DeleteWithContents->True,
  Editable->False,
  SelectWithContents->True,
  Selectable->False]], "Output",
 CellChangeTimes->{3.765013858214089*^9},
 CellLabel->"Out[2]=",ExpressionUUID->"7fb2cdd5-543d-4553-aa2a-19fdb81fb231"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"SeriesCoefficient", "[", 
  RowBox[{
   RowBox[{"x", "*", 
    RowBox[{
     RowBox[{"y", "/", 
      RowBox[{"(", 
       RowBox[{"1", "-", "y"}], ")"}]}], "/", 
     RowBox[{"(", 
      RowBox[{"1", "-", "x", "-", "y", "-", 
       RowBox[{"x", "*", "y"}]}], ")"}]}]}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", "0", ",", "7"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"y", ",", "0", ",", "11"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.765013865454728*^9, 3.765013903264173*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"fb699185-f05d-40af-bce6-8a363102c1c7"],

Cell[BoxData["284075"], "Output",
 CellChangeTimes->{3.7650139038349533`*^9},
 CellLabel->"Out[3]=",ExpressionUUID->"8616eb87-08e9-47ca-a782-dbaf9dd3ce76"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"test", "[", 
   RowBox[{"p_", ",", "q_"}], "]"}], ":=", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Binomial", "[", 
      RowBox[{
       RowBox[{"p", "-", "1"}], ",", "n"}], "]"}], "*", 
     RowBox[{"Binomial", "[", 
      RowBox[{
       RowBox[{"q", "+", "n"}], ",", "p"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"n", ",", "0", ",", 
      RowBox[{"p", "-", "1"}]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.765013906678769*^9, 3.765013962208387*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"a3b909c1-0df0-43e2-bdab-d28592fa74d2"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"test", "[", 
  RowBox[{"7", ",", "11"}], "]"}]], "Input",
 CellChangeTimes->{{3.765013946911059*^9, 3.765013973504985*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"0a0a2f5c-c6b9-499e-b49e-97b1a8abdfd3"],

Cell[BoxData["284075"], "Output",
 CellChangeTimes->{{3.7650139513647633`*^9, 3.765013975016966*^9}},
 CellLabel->"Out[8]=",ExpressionUUID->"a07fb7b9-d6f2-4058-80a2-74c3e2ee13ae"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DiscretePlot", "[", 
  RowBox[{
   RowBox[{"SeriesCoefficient", "[", 
    RowBox[{
     RowBox[{"x", "*", 
      RowBox[{
       RowBox[{"y", "/", 
        RowBox[{"(", 
         RowBox[{"1", "-", "y"}], ")"}]}], "/", 
       RowBox[{"(", 
        RowBox[{"1", "-", "x", "-", "y", "-", 
         RowBox[{"x", "*", "y"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "0", ",", "p"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"y", ",", "0", ",", "11"}], "}"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"p", ",", "1", ",", "15"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.7650140388009567`*^9, 3.7650140511951942`*^9}, {
  3.765014096654332*^9, 3.765014152258546*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"5a651116-4a6c-4504-962a-2f7df2f2bd37"],

Cell[BoxData[
 GraphicsBox[{
   {RGBColor[0.368417, 0.506779, 0.709798], PointSize[0.012833333333333334`], 
    AbsoluteThickness[1.6], {
     {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
      0.012833333333333334`], AbsoluteThickness[1.6], Opacity[0.2], LineBox[{},
       VertexColors->None]}, 
     {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
      0.012833333333333334`], AbsoluteThickness[1.6], Opacity[0.2], 
      LineBox[{{{1., 11.}, {1., 0}}, {{2., 121.}, {2., 0}}, {{3., 891.}, {
         3., 0}}, {{4., 4961.}, {4., 0}}, {{5., 22363.}, {5., 0}}, {{6., 
         85305.}, {6., 0}}, {{7., 284075.}, {7., 0}}, {{8., 845185.}, {
         8., 0}}, {{9., 2.286955*^6}, {9., 0}}, {{10., 5.707449*^6}, {
         10., 0}}, {{11., 1.3286043*^7}, {11., 0}}, {{12., 2.9113953*^7}, {
         12., 0}}, {{13., 6.0511803*^7}, {13., 0}}, {{14., 1.20044793*^8}, {
         14., 0}}, {{15., 2.28509259*^8}, {15., 0}}},
       VertexColors->None]}}}, 
   {RGBColor[0.368417, 0.506779, 0.709798], PointSize[0.012833333333333334`], 
    AbsoluteThickness[1.6], {}, 
    PointBox[{{1., 11.}, {2., 121.}, {3., 891.}, {4., 4961.}, {5., 22363.}, {
     6., 85305.}, {7., 284075.}, {8., 845185.}, {9., 2.286955*^6}, {10., 
     5.707449*^6}, {11., 1.3286043*^7}, {12., 2.9113953*^7}, {13., 
     6.0511803*^7}, {14., 1.20044793*^8}, {15., 2.28509259*^8}}], {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesOrigin->{1, 0},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "MessagesHead" -> DiscretePlot, "AxisPadding" -> Scaled[0.02], 
    "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "DefaultPlotStyle" -> {
      Directive[
       RGBColor[0.368417, 0.506779, 0.709798], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.880722, 0.611041, 0.142051], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.560181, 0.691569, 0.194885], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.922526, 0.385626, 0.209179], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.528488, 0.470624, 0.701351], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.772079, 0.431554, 0.102387], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.363898, 0.618501, 0.782349], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[1, 0.75, 0], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.647624, 0.37816, 0.614037], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.571589, 0.586483, 0.], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.915, 0.3325, 0.2125], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
       AbsoluteThickness[1.6]]}, "DomainPadding" -> Scaled[0.02], 
    "PointSizeFunction" -> "SmallPointSize", "RangePadding" -> Scaled[0.05]},
  PlotRange->{{1, 15}, {0, 1.51278171*^8}},
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.02]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.765014129614273*^9, 3.765014153006254*^9}},
 CellLabel->"Out[11]=",ExpressionUUID->"2567bd4f-2a6d-4fd5-8a3e-b025b69e61c1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DiscretePlot", "[", 
  RowBox[{
   RowBox[{"SeriesCoefficient", "[", 
    RowBox[{
     RowBox[{"x", "*", 
      RowBox[{
       RowBox[{"y", "/", 
        RowBox[{"(", 
         RowBox[{"1", "-", "y"}], ")"}]}], "/", 
       RowBox[{"(", 
        RowBox[{"1", "-", "x", "-", "y", "-", 
         RowBox[{"x", "*", "y"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "0", ",", "p"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"y", ",", "0", ",", "11"}], "}"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"p", ",", "1", ",", "10"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.7650148225237722`*^9, 3.765014823178028*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"65e64adf-54d4-4c6d-9c5d-0dd8add4001a"],

Cell[BoxData[
 GraphicsBox[{
   {RGBColor[0.368417, 0.506779, 0.709798], PointSize[0.012833333333333334`], 
    AbsoluteThickness[1.6], {
     {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
      0.012833333333333334`], AbsoluteThickness[1.6], Opacity[0.2], LineBox[{},
       VertexColors->None]}, 
     {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
      0.012833333333333334`], AbsoluteThickness[1.6], Opacity[0.2], 
      LineBox[{{{1., 11.}, {1., 0}}, {{2., 121.}, {2., 0}}, {{3., 891.}, {
         3., 0}}, {{4., 4961.}, {4., 0}}, {{5., 22363.}, {5., 0}}, {{6., 
         85305.}, {6., 0}}, {{7., 284075.}, {7., 0}}, {{8., 845185.}, {
         8., 0}}, {{9., 2.286955*^6}, {9., 0}}, {{10., 5.707449*^6}, {
         10., 0}}},
       VertexColors->None]}}}, 
   {RGBColor[0.368417, 0.506779, 0.709798], PointSize[0.012833333333333334`], 
    AbsoluteThickness[1.6], {}, 
    PointBox[{{1., 11.}, {2., 121.}, {3., 891.}, {4., 4961.}, {5., 22363.}, {
     6., 85305.}, {7., 284075.}, {8., 845185.}, {9., 2.286955*^6}, {10., 
     5.707449*^6}}], {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesOrigin->{1, 0},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "MessagesHead" -> DiscretePlot, "AxisPadding" -> Scaled[0.02], 
    "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "DefaultPlotStyle" -> {
      Directive[
       RGBColor[0.368417, 0.506779, 0.709798], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.880722, 0.611041, 0.142051], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.560181, 0.691569, 0.194885], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.922526, 0.385626, 0.209179], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.528488, 0.470624, 0.701351], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.772079, 0.431554, 0.102387], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.363898, 0.618501, 0.782349], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[1, 0.75, 0], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.647624, 0.37816, 0.614037], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.571589, 0.586483, 0.], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.915, 0.3325, 0.2125], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
       AbsoluteThickness[1.6]]}, "DomainPadding" -> Scaled[0.02], 
    "PointSizeFunction" -> "SmallPointSize", "RangePadding" -> Scaled[0.05]},
  PlotRange->{{1, 10}, {0, 5.707449*^6}},
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.02]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.765014823912224*^9},
 CellLabel->"Out[12]=",ExpressionUUID->"09a5e0b8-b56d-4131-af4e-aaa7d0804819"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DiscretePlot", "[", 
  RowBox[{
   RowBox[{"Log", "[", 
    RowBox[{"SeriesCoefficient", "[", 
     RowBox[{
      RowBox[{"x", "*", 
       RowBox[{
        RowBox[{"y", "/", 
         RowBox[{"(", 
          RowBox[{"1", "-", "y"}], ")"}]}], "/", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x", "-", "y", "-", 
          RowBox[{"x", "*", "y"}]}], ")"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", "0", ",", "p"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"y", ",", "0", ",", "11"}], "}"}]}], "]"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"p", ",", "1", ",", "30"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.765018220827983*^9, 3.765018233794881*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"ec8fe2f4-dbcd-4c0b-9b58-e3fc0eab6100"],

Cell[BoxData[
 GraphicsBox[{
   {RGBColor[0.368417, 0.506779, 0.709798], PointSize[0.011000000000000001`], 
    AbsoluteThickness[1.6], {
     {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
      0.011000000000000001`], AbsoluteThickness[1.6], Opacity[0.2], LineBox[{},
       VertexColors->None]}, 
     {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
      0.011000000000000001`], AbsoluteThickness[1.6], Opacity[0.2], 
      LineBox[{{{1., 2.3978952727983707`}, {1., 0}}, {{2., 
         4.795790545596741}, {2., 0}}, {{3., 6.792344427470809}, {3., 0}}, {{
         4., 8.509362612301048}, {4., 0}}, {{5., 10.015163086426718`}, {
         5., 0}}, {{6., 11.35398834840901}, {6., 0}}, {{7., 
         12.55699356678621}, {7., 0}}, {{8., 13.647310817287803`}, {
         8., 0}}, {{9., 14.642731796379328`}, {9., 0}}, {{10., 
         15.557282721735127`}, {10., 0}}, {{11., 16.402224643691625`}, {
         11., 0}}, {{12., 17.186728101761826`}, {12., 0}}, {{13., 
         17.918348994882404`}, {13., 0}}, {{14., 18.60337550609654}, {
         14., 0}}, {{15., 19.247087288265334`}, {15., 0}}, {{16., 
         19.853952734735877`}, {16., 0}}, {{17., 20.427781344628198`}, {
         17., 0}}, {{18., 20.97184283465853}, {18., 0}}, {{19., 
         21.488961222963354`}, {19., 0}}, {{20., 21.981589826547346`}, {
         20., 0}}, {{21., 22.451871541552215`}, {21., 0}}, {{22., 
         22.90168766545466}, {22., 0}}, {{23., 23.33269772119452}, {
         23., 0}}, {{24., 23.746372159021117`}, {24., 0}}, {{25., 
         24.144019379292516`}, {25., 0}}, {{26., 24.526808195744447`}, {
         26., 0}}, {{27., 24.895786614197124`}, {27., 0}}, {{28., 
         25.251897615367024`}, {28., 0}}, {{29., 25.595992487425615`}, {
         29., 0}}, {{30., 25.928842143355688`}, {30., 0}}},
       VertexColors->None]}}}, 
   {RGBColor[0.368417, 0.506779, 0.709798], PointSize[0.011000000000000001`], 
    AbsoluteThickness[1.6], {}, PointBox[CompressedData["
1:eJxTTMoPSmViYGCQA2IQDQEf7H3M67c/1mN2gAo4QPjCUD6Hw4Z5OWEx2tJQ
voDDTjdl3dMsilC+iIPPvAMlh9lVoHwJh9ua37/ablWD8mUcdt8+5KQnqwnl
Kzg4GJ0NyvHWhvKVHG5LRKuIeOpC+SoOd74YaIbI6kP5QHN8dxn+SDOA8jUc
VvtvyjyrbwjlaznMDi1+LfEaxtdxSHhieLFslhGUr+eQEH1OxtHeGMo3cDBj
rVk65xaMb+gQzcIq0pxrAuUbOdzYqr7x1A8Y39jhxGLeCTq1plC+iUO+dHeF
528Y39Rh19eSW2uLzaB8M4cZobsYrj6D8c0dvvxuX6sdag7lWzj8X/zWTmg/
jG/pYMJrU3JPxQLKt3LY/ufxszttML61w1XtFtegpzC+jYP4x80xNQ6WUL6t
w2z1Td8mzYDx7Ry+3XaZeeKtpQMAlQF2Ww==
     "]], {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesOrigin->{1, 0},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "MessagesHead" -> DiscretePlot, "AxisPadding" -> Scaled[0.02], 
    "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "DefaultPlotStyle" -> {
      Directive[
       RGBColor[0.368417, 0.506779, 0.709798], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.880722, 0.611041, 0.142051], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.560181, 0.691569, 0.194885], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.922526, 0.385626, 0.209179], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.528488, 0.470624, 0.701351], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.772079, 0.431554, 0.102387], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.363898, 0.618501, 0.782349], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[1, 0.75, 0], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.647624, 0.37816, 0.614037], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.571589, 0.586483, 0.], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.915, 0.3325, 0.2125], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
       AbsoluteThickness[1.6]]}, "DomainPadding" -> Scaled[0.02], 
    "PointSizeFunction" -> "SmallPointSize", "RangePadding" -> Scaled[0.05]},
  PlotRange->{{1, 30}, {0, 25.928842143355688`}},
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.02]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.7650182288918867`*^9, 3.7650182347311296`*^9}},
 CellLabel->"Out[14]=",ExpressionUUID->"3ae006b4-13f4-4b84-aad4-41300c06d635"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DiscretePlot", "[", 
  RowBox[{
   RowBox[{"Log", "[", 
    RowBox[{"SeriesCoefficient", "[", 
     RowBox[{
      RowBox[{"x", "*", 
       RowBox[{
        RowBox[{"y", "/", 
         RowBox[{"(", 
          RowBox[{"1", "-", "y"}], ")"}]}], "/", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x", "-", "y", "-", 
          RowBox[{"x", "*", "y"}]}], ")"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", "0", ",", "p"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"y", ",", "0", ",", "11"}], "}"}]}], "]"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"p", ",", "10", ",", "40"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.7650183266295547`*^9, 3.765018328172495*^9}},
 CellLabel->"In[18]:=",ExpressionUUID->"b0a7d05b-7fce-43a5-b8a0-3a33a6118417"],

Cell[BoxData[
 GraphicsBox[{
   {RGBColor[0.368417, 0.506779, 0.709798], PointSize[0.011000000000000001`], 
    AbsoluteThickness[1.6], {
     {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
      0.011000000000000001`], AbsoluteThickness[1.6], Opacity[0.2], 
      LineBox[{{{10., 15.557282721735127`}, {10., 15.557282721735127`}}},
       VertexColors->None]}, 
     {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
      0.011000000000000001`], AbsoluteThickness[1.6], Opacity[0.2], 
      LineBox[CompressedData["
1:eJxVy00ogwEcx/Enb3FQkqK8RGRmYo+9Pdvz4LeZg4RadiItohzWCsmBIuLg
QHLwdhFOQiZhBy4OUpSDaMaF7TJLhIS8FP71/9f/8OnbL6fF42iLFgQh6+ej
/v738iHU+sTXdi3+HXjSqhsyS/5cgJV6b8dxiUjmvRBzzq5wWlgk814E1614
2jNbSua9GK7GkwxrhY7MuxbG2L7leb+OzLuIxpjYlCG3nsx7KS62VBtHr3oy
7zocLiZOFPUbyLzr4Ukf661+N5B5N8D33O1f7TKSeTdi2ukTzkJGMu8mPL2P
rmqcJjLvEr4WI+XJ+yYy72boE5Xu6zyJzLsF2x83ocCIROZdxplmuMoRlMi8
K0h92Gzqg5nMexnmVN6XyWkzmfdyvFzaZw4jZjLvFXgbWlLVwELmHUg617jt
ExYy6wNAQtzClP/KQuZ7K/bipXGtWibzvRWPLVfu9k6ZzPc2NCcH12Z2ZTLf
25CZGxgMfspkvq9E2sN9VKtNIfN9JdZ3sj3qYYXM93Yc3NkcdQcK+b9/A3N1
56M=
       "],
       VertexColors->None]}}}, 
   {RGBColor[0.368417, 0.506779, 0.709798], PointSize[0.011000000000000001`], 
    AbsoluteThickness[1.6], {}, PointBox[CompressedData["
1:eJxTTMoPSmViYGCQB2IQDQEqDne+GGiGyOo7QPhqDgy+uwx/pBlA+RoOq/03
ZZ7VN4TytRxmhxa/lngN4+s4JDwxvFg2ywjK13NIiD4n42hvDOUbOJix1iyd
cwvGN3SIZmEVac41gfKNHG5sVd946geMb+xwYjHvBJ1aUyjfxCFfurvC8zeM
b+qw62vJrbXFZlC+mcOM0F0MV5/B+OYOX363r9UONYfyLRz+L35rJ7Qfxrd0
MOG1KbmnYgHlWzls//P42Z02GN/a4ap2i2vQUxjfxkH84+aYGgdLKN/WYbb6
pm+TZsD4dg7fbrvMPPEWxrd3+NW8RN3bwQrKd3AQuK6d6zIBym9wcOBkWzjl
1l2YvKPDPg6LfgNNa6i8o8OnpLu5aUVQPoOTQ5zQ03Uzd8LknRxkle80Pv0H
k3d2kPj4ninZyQYq7+ywfodCvmYLlM/g4nDkjVOQ3xEbBwA9lX/m
     "]], {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesOrigin->{10, 15.557282721735127`},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "MessagesHead" -> DiscretePlot, "AxisPadding" -> Scaled[0.02], 
    "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "DefaultPlotStyle" -> {
      Directive[
       RGBColor[0.368417, 0.506779, 0.709798], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.880722, 0.611041, 0.142051], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.560181, 0.691569, 0.194885], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.922526, 0.385626, 0.209179], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.528488, 0.470624, 0.701351], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.772079, 0.431554, 0.102387], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.363898, 0.618501, 0.782349], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[1, 0.75, 0], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.647624, 0.37816, 0.614037], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.571589, 0.586483, 0.], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.915, 0.3325, 0.2125], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
       AbsoluteThickness[1.6]]}, "DomainPadding" -> Scaled[0.02], 
    "PointSizeFunction" -> "SmallPointSize", "RangePadding" -> Scaled[0.05]},
  PlotRange->{{10, 40}, {15.557282721735127`, 28.766820088709906`}},
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.02]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.765018328961442*^9},
 CellLabel->"Out[18]=",ExpressionUUID->"d9fa561f-7f9b-439f-9f52-a7891cc7433e"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"fit", "[", 
   RowBox[{"p_", ",", "q_"}], "]"}], ":=", 
  RowBox[{"q", "*", 
   RowBox[{"Log", "[", 
    RowBox[{"2", 
     RowBox[{"p", "/", "q"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.765018277874762*^9, 3.76501829213262*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"4d659bff-731f-498c-af2a-c6a4a2f34b05"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DiscretePlot", "[", 
  RowBox[{
   RowBox[{"fit", "[", 
    RowBox[{"p", ",", "11"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"p", ",", "10", ",", "40"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.765018274093203*^9, 3.765018320156063*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"50daf941-40ce-4a20-84b0-152246294d8b"],

Cell[BoxData[
 GraphicsBox[{
   {RGBColor[0.368417, 0.506779, 0.709798], PointSize[0.011000000000000001`], 
    AbsoluteThickness[1.6], {
     {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
      0.011000000000000001`], AbsoluteThickness[1.6], Opacity[0.2], 
      LineBox[{{{10., 6.576207008311824}, {10., 6.576207008311824}}},
       VertexColors->None]}, 
     {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
      0.011000000000000001`], AbsoluteThickness[1.6], Opacity[0.2], 
      LineBox[CompressedData["
1:eJxV0E0ow3Ecx/ExWruQ2YiYPDSzzWz7//+eZny3cSAPI05DoXEjeSiX2Uoh
TyVqRVo5rDm4MKQ5uODKnKhpB0Ra1JqLYmX78v3V9/Dq3efyKxwc67LxeTye
NHbJ8ft9MvCmu6Tbs1JI2H5wzgnbc+OWw1ZxpO+urBBNuwJ2x6fbPG9FaNpV
cD0xuylYLUHTroacI1PEJZKhaddAdkcwU2wvRdOuhe60AtVcQI6mXQfR757j
UYkCTTsD9jz9yHuT8s+ks7ARUu3dDKvQtHOgtITCWzPlaNor4/+rRtNeBa7g
viU6U4GmvRpOJO7KW1aDpr0GhKcG95VHg6a9Fvx1A/u1WVo07XqQh60LTocW
TXsdBM5sN69PWjTtBmjtWef7m3Vo2ush2n/pZLw6NO0NMUvXFlOZf/7fAaaU
mxkf/QyadAdAUvRL7/IxaLo3gnjJl+8Vsmi6N4JIsJLfYmXRdG+CR37n0M4e
i6Z7E8y/PusuPlk03ZtBsW7WP5g4NN2b4UUhuk9Z5tB03wiHk/5eS4BDJ/oP
L8/a3A==
       "],
       VertexColors->None]}}}, 
   {RGBColor[0.368417, 0.506779, 0.709798], PointSize[0.011000000000000001`], 
    AbsoluteThickness[1.6], {}, PointBox[CompressedData["
1:eJxTTMoPSmViYGCQB2IQDQEqDnWbD5py+kk5QPhqDiv5Z8jNqZeD8jUcZit/
ib2lqQjlazksLizzXf5GCcrXcbhYXD+VvU8FytdzkNzm9GWGkBqUb+Ag7n9P
WKROHco3dAjhk9dpuawB5Rs5fPsfuj1PVAvKN3aok7FO/+CqDeWbOEx5qLPq
UpoOlG/qoB3w8N3sSl0o3wzqXj0o39xhxr11Ad8q9aF8C4cdogvMrpgYQPmW
Dpy7bBecWA7jWznssUlcZyVmCOVbO2i8i+5obIDxbRwu70299OoZjG/r4BM6
iXmPpxGUb+fwLe54o/FKGN8eGJ5y/Z2sxlC+g0Op9lTBj3FQfoODA+O3P9Yz
tsLkHR1EurfKruQ0gco7Ogix98p6RUP5DE4OT5kDk+etgsk7ObS/em507DtM
3tlBa5Kz9X0nU6i8s8NLLaHbLD1QPoOLw5aSPTEBl00dALV3eKw=
     "]], {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesOrigin->{10, 6.576207008311824},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "MessagesHead" -> DiscretePlot, "AxisPadding" -> Scaled[0.02], 
    "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "DefaultPlotStyle" -> {
      Directive[
       RGBColor[0.368417, 0.506779, 0.709798], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.880722, 0.611041, 0.142051], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.560181, 0.691569, 0.194885], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.922526, 0.385626, 0.209179], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.528488, 0.470624, 0.701351], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.772079, 0.431554, 0.102387], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.363898, 0.618501, 0.782349], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[1, 0.75, 0], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.647624, 0.37816, 0.614037], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.571589, 0.586483, 0.], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.915, 0.3325, 0.2125], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
       AbsoluteThickness[1.6]]}, "DomainPadding" -> Scaled[0.02], 
    "PointSizeFunction" -> "SmallPointSize", "RangePadding" -> Scaled[0.05]},
  PlotRange->{{10, 40}, {6.576207008311824, 21.82544498063062}},
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.02]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.765018307542581*^9, 3.765018320660953*^9}},
 CellLabel->"Out[17]=",ExpressionUUID->"11dd6266-3475-408a-873e-90ec96fc75b9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DiscretePlot", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Log", "[", 
     RowBox[{"SeriesCoefficient", "[", 
      RowBox[{
       RowBox[{"x", "*", 
        RowBox[{
         RowBox[{"y", "/", 
          RowBox[{"(", 
           RowBox[{"1", "-", "y"}], ")"}]}], "/", 
         RowBox[{"(", 
          RowBox[{"1", "-", "x", "-", "y", "-", 
           RowBox[{"x", "*", "y"}]}], ")"}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "0", ",", "p"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"y", ",", "0", ",", "11"}], "}"}]}], "]"}], "]"}], "-", 
    RowBox[{"fit", "[", 
     RowBox[{"p", ",", "11"}], "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"p", ",", "10", ",", "100"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.76501835249261*^9, 3.765018375075075*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"23b674b2-467a-44fa-ba35-cab029fe294e"],

Cell[BoxData[
 GraphicsBox[{
   {RGBColor[0.368417, 0.506779, 0.709798], PointSize[0.0055000000000000005`],
     AbsoluteThickness[1.6], {
     {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
      0.0055000000000000005`], AbsoluteThickness[1.6], Opacity[0.2], 
      LineBox[{{{100., 5.982352557015911}, {100., 5.982352557015911}}},
       VertexColors->None]}, 
     {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
      0.0055000000000000005`], AbsoluteThickness[1.6], Opacity[0.2], 
      LineBox[CompressedData["
1:eJxVzX9M1HUcx3GGDoeLJHLz8/1+7+BOhWERQ+THHRzwOuSngBzH3XEizSAQ
hhYIWDpRTmIlJeSQFSY6MiMjK3C4MGoyCDPDlmXIyiUgFdhh1gAhNWtL3+z9
3T5/PPbe6/vU5pWYCxa4uLhk//dcH7z/v5VQK6b69BktHtop+V2enFz2wH4I
aPC3LK/XkvndH927Srf3hGrJ/P4EDupLa1+d0JD5PQB/WMYe+bVVQ+b3QLzn
kh0/sUVD5vcgWLulcN9wDZnfVyPv7xt39i7SkPk9GBVX/rKmdfmQ+X0NVtp6
tl0q8iHzewga276rc/j4kPk9FA1hj+2v+smbzO9heDT8TL/S7E3m93C0BPcu
7X3Gm8zvOqj0YdpZf28yv+txMnUuPWtKTeb3CDjvLx7d16ueN7tHonOmZSr2
oJrM7wZ4XtStStisJvN7FAzJVQMbI9Vkfo+Gy9T00xYvNZnfY3DLuCzP7XcV
md+BrR9lP5/WryKzuwPQ4ECe+9sqMt8bcWLG/Zx6j4rM90Y4SozGbTkqMt/H
YkxvCpyMVJH5Phb20W8jd6tUZL5fi65dHd5L/lHIfL8WIjzC1DCskPk+DhiW
Bm/3KWS+j0NTxhmv4BMKme/jofrlueaQOoXM9/EQaYXyVJlC5vsEdG7a4rd5
g0Lm+wTEbT8SvBcKme8T0VjRUWbwV8h8nwhR6Hb+dU+FzPdJcP4c0V4+J8+b
7ZMQ0nktdGRUJvN9MnKq745eGpDJfJ8Mw0u+p2M+kcl8vw7+FU4v32Myme/X
QVe9p7eyTibzfQpqlieNGHfKZL5PwcnK3VdLCmQy36ci9VpxsatZJvN9Kq6e
raiZjpbJfJ8G1epTufEBMpnv05D/1pKym5JM5vv1GHdObJhcJJP5fj2GWpfe
jJ6RyHyfjtmu6KDhMYnM9+k4P/FByjffS2S+N2HfYX2DW59EZneYsPBO686X
T0lk/n8TDjRIh1KOSWR27zGh8fGh1swGicz7Gdg6EvpCc7VE5v0MHK9tm15R
LpF5PwOXRzyfGn9WIvN+BvLvuRt+s0hk3jdj4SGH3SdBIvO+GabbyRfrwyUy
75tRWjkyu2aVROZ9M9qPGlI9FInM+5koWnA6WfKQyLyfiaRBtxrbfUHm/Uzk
NOce6ftTkHk/E7pbtQmbxgSZ9y0Qny2O9r8iyLxvQc37FenqC4LM+xbojraZ
oz4XZN63oEkX8eQr7YLM+1YU2c9+OfeOIPO+FY4fMrSNbwoy71ux4/DdCOtr
gsz7VniWRWkNVYLM+zaEfL1/IrFckHnfhuF7zo4XCwWZ920YynW0XNgoyLxv
Q9CA7/UYkyDzfhZSZ+WPB+MEmfez8EXpcdTrBZn3s1D5xqc/FgQKMu9nYai4
+1zOCkHmfTuavtJYyoQg874d4/0RQ+96CDLv27Hj+uSHM66CzPt2FN2oCM2f
nffD+79EbC2q
       "],
       VertexColors->None]}}}, 
   {RGBColor[0.368417, 0.506779, 0.709798], PointSize[0.0055000000000000005`],
     AbsoluteThickness[1.6], {}, PointBox[CompressedData["
1:eJw1iw9M1HUYh2/kcLhIIjfu4BBOhZ1FDJHj/nAcn0M4OLnz/v3uD0IzCISh
BR5n6UQ5iZWkkDtZYaIjMzKyAocLoyaDMDNsWYa3cskhFWd3Zg3OIzWr+X3f
7d27Z8/7iCrrzdURPB6v7L/9/z6cVUhMMHYYQiI85FSkecTcig5iMYZ3NWwf
kRA/iUPyhrbX/MmM0/AHN/Por73E6XiPt7HQv4U4A9ZhgTRFSrwGlX/fvLt3
MXEmXFf/suqHkhivxSrbyLbLtcRZ6Oz7rt2dRCyBJ/vxA80/LWecjcekZ8cT
uoml6MkcXTb6LLEMQnm2KCwmluOUbsFgn0tkrEDgwZLpfaPEORgM9czlHyJW
IuaSbLVmM3EulNrmibIcYhV4c/PPcLHEebitjquM/F3IGNj60cYX9OOM3UAy
DlZGvU1ejZOhqPOJe8ir4a5Xq7eVk8/HjNyYHswhnw/H9Lc5u4Xk12Fo18Dy
pf8kML8OfKnC6JlizCsApgSTd8bIF6DLdDY28yT5Qgh/eb47q518Ifj6mvg5
J3kNBjdtSd1cSl6Dgu1HM/eCfBE6XQNOpZh8Efg1kRdejyFfjMDPiv7GhXjm
i5E1eF3im2bM06K85d705QnyWihfTjmT9wn59RC7ArEpx8mvh6xlz2hTO/kS
tK4o9ql3ki/Bqabd1+qryeugu15XF2Emr8O1c67WeRV5PYRrTlcUppHXo+qt
pc5bAvIbMBvwlwYXk98Ab++yW6qQgHkDwkOqjKkZxm4DLvg/KPnme/JG7Dsi
90SOMYYRi+727nzlNP0bcdAjOFxynPGIEZ1PeHstHupN2OqTvNjdQr0JJ9r6
5lc2Um/CFV/M07PPUW9C1f0o5W8c9WYsOux2JGmoN8N4R3upQ0q9GQ1NvvDa
1dSb0X9MqYtOoN6C2kfOaAXR1FtQPBnZanvAZ70F5d0VR8f+ZDxigex2m2bT
DGMeB/5nS1Tiq4zBofV9lyHxIvUcZMf6zLmfU8+hS6Z46tV+6q2odZz7cuEd
6q1w/2ASdb5JvRU7jtxTWPdTb0WMM1ekbKbehqyvD/iLGqm3Yep+YOClGupt
8Fa4ey6WUW9DxkTKjTwj9XbowvEfTxZQb8cXDSfQIafejqY3Pv2xOp16O7x1
w+fLV1LvQNdXyZyTT70Ds+MK77vR1Duw40bww1AE9Q7U3nRJqsJxrC9FQJB6
JRiMw7+AK3RF
     "]], {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesOrigin->{10, 5.982352557015911},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "MessagesHead" -> DiscretePlot, "AxisPadding" -> Scaled[0.02], 
    "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "DefaultPlotStyle" -> {
      Directive[
       RGBColor[0.368417, 0.506779, 0.709798], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.880722, 0.611041, 0.142051], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.560181, 0.691569, 0.194885], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.922526, 0.385626, 0.209179], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.528488, 0.470624, 0.701351], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.772079, 0.431554, 0.102387], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.363898, 0.618501, 0.782349], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[1, 0.75, 0], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.647624, 0.37816, 0.614037], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.571589, 0.586483, 0.], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.915, 0.3325, 0.2125], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
       AbsoluteThickness[1.6]]}, "DomainPadding" -> Scaled[0.02], 
    "PointSizeFunction" -> "SmallPointSize", "RangePadding" -> Scaled[0.05]},
  PlotRange->{{10, 100}, {5.982352557015911, 8.981075713423303}},
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.02]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.765018368995475*^9, 3.7650183836874638`*^9}},
 CellLabel->"Out[20]=",ExpressionUUID->"7d124ead-44da-4754-8ac2-5c32fb701c5a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DiscretePlot", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Log", "[", 
     RowBox[{"SeriesCoefficient", "[", 
      RowBox[{
       RowBox[{"x", "*", 
        RowBox[{
         RowBox[{"y", "/", 
          RowBox[{"(", 
           RowBox[{"1", "-", "y"}], ")"}]}], "/", 
         RowBox[{"(", 
          RowBox[{"1", "-", "x", "-", "y", "-", 
           RowBox[{"x", "*", "y"}]}], ")"}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "0", ",", "p"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"y", ",", "0", ",", "11"}], "}"}]}], "]"}], "]"}], "/", 
    RowBox[{"Log", "[", "p", "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"p", ",", "10", ",", "100"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.765018417421132*^9, 3.765018421716058*^9}},
 CellLabel->"In[21]:=",ExpressionUUID->"7f98e037-3742-4fd1-823e-0def8928266f"],

Cell[BoxData[
 GraphicsBox[{
   {RGBColor[0.368417, 0.506779, 0.709798], PointSize[0.0055000000000000005`],
     AbsoluteThickness[1.6], {
     {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
      0.0055000000000000005`], AbsoluteThickness[1.6], Opacity[0.2], 
      LineBox[{{{10., 6.756442039458368}, {10., 6.756442039458368}}},
       VertexColors->None]}, 
     {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
      0.0055000000000000005`], AbsoluteThickness[1.6], Opacity[0.2], 
      LineBox[CompressedData["
1:eJxVzX9M1HUcx3EEr6RpUyAdcff9fmAcCuIPEJEfIq+TXx4ccNxxcDAUk18X
AnFAC2fKRYqNAYHAoCHLEZpmspEVraCwcDaIOccgNHFSWcPGD7X80TRyK97s
/d0+fzz23uv7dN/3miHHwc7OLv3Zs////fd5YUz5w3hBhhsWHOV7v6/1uQWv
Q857T7KtHy2a332wun/cUnl30fzui7AHpR8W+SvJ/L4RtUfn+2YLlWR+3wxb
o/LCmU4lmd/9sO+zg4Frf1SS+d0fh15/eOO2QkXm9y2w1OU0JfipyPwegOnx
0ce9aSoyv29FYpHVaqtQkfk9EC573n840aEi8/s2ZO+eP79qQEXm9yB0h3uv
1/+iIvN7MLKNe5ov20lkfg9BwKR3/UmlROb3UHSf9Vo6HyiR+X075r9ed9le
L5H5PQyO8at9vs+TyPy+A9frfyq2HJbI/B6Oo2nqoL8bJTK/A4r4O0MNZyQy
u9uAeW2EVdMrkfleA6vTB6dcr0hkvtfg52h3k/ekROb7nQjZrnE8fE8i8/1O
6PMzV3k6yGS+j4Cmpe+Ul7NM5vsIbLE8UdR7yGS+j0TvbFfjq34yme8jkTvY
OvVVuEzm+yh8HrJyri5eJvN9FJxb7sxMpctkvo/GjE3bPpInk/n+mTcc32Qo
kxfN9jF4adlw1n6bTOb7GBwZ7KjxrJHJfL8LlhzPtsoWmcz3u+Bx+sja6g6Z
zPdaTNvfLg8/L5P5XovsDEPN6R6ZzPex2N/8gtt3F2Uy38dCqhUnW4dkMt/H
4duNDbt9RmUy38fhwMS1vQdvymS+12GyQDpW97tM5nsdRlb8Ycudk8l8H49L
y9tHFY9lMt/Ho/qvsNIeO0Hm+wTo2i49urpUkPk+AUt2vlg9skyQ+T4RtY5N
Xn3LBZnvE9F194tv3l0pyHyvR+f6/mCdiyCzO/SYKf+04P4aQeb/16PhRKi6
yk2Q2b1fj6lzZrVCFmTeT0L+dUlt9RBk3k+C2+aUkUG1IPN+Ev4pdR5z8hZk
3k9CpzVySOsryLxvwHSHn7Z4kyDzvgEVvg9uVvkLMu8bkOsw61K3VZB534Bz
T90Lq4IEmfeNeOvN9qziUEHmfSO0CVeLdDsEmfeNSEydnH9ZI8i8b4T89r3K
GxGCzPvJUJaVZDZECzLvJ0Ofkf4oWCvIvJ+M4b2FH4/FCTLvJyPgVslYXoIg
874JEdMFw9N6QeZ9E1xihn61GAWZ902oc2oruGYSZN434cTxC93hZkHm/RQ0
rbn1tC1dkHk/BWfTnm+dyRBk3k/Bl4X6gW2Zgsz7KfCyRQ288Yog834qeg79
OdaVJci8n4rCKyuCJ3IEmfdTsSFuidrBIsi8n4p3yl1HRL4g874ZldHNBwIL
BJn3zZjR9esiiwSZ981QfOJYEVssyLxvxtygq0ZbIsi8n4a0mt8uokyQF+7/
Ar0Bx8M=
       "],
       VertexColors->None]}}}, 
   {RGBColor[0.368417, 0.506779, 0.709798], PointSize[0.0055000000000000005`],
     AbsoluteThickness[1.6], {}, PointBox[CompressedData["
1:eJw1yw1M1GUAx/ETvJKmTYF0BPE27hTEFxCRF/F+x3GHBwccd9wboZi8XXgQ
B7Rwplyk2BhcIDBoyHKEpplsZEUrKCycDWLOMQhNnFTWsB2gli9Nu2r+f8/2
7Nlv3+cTsvc1XZGHSCR6+b/7//v0hEEZeW+o8xl/PN1STAX8MG3L416Hovce
F9o/4o7A6uFpa90d7kgk3a/6sDw6QNgb0XTEPbRQxr0ZjtaA86d7uaOw97MD
sWt/5I7GwdcfXL8lfknYW2B1FrVlRnHHwDU9+WjQwr0VWeV2u6OWOxa+u99/
MNPDvQ2Fu9znVo1wx6FfFr5e+wt3PAr1u9sviQKFnYCY2fDmEwHcieg/I13q
juXeDvfX6y55aLmT4JWxOuL7Eu4duNb8U4X1ELcMRyySuL9buQFxxu2xltPC
dgButcIuH2SXw+79wUm/y+xy/KwKMYTPsicjYbvc69Bd9mRoS/NXhXkGCV0B
ecfQSamPsB0KbLE+FjeHsqdgcKGv9dUo9hQUj3bOfSVjV+LzhJWLzgx2JXw6
bs/P5bKrMO9Qd0+UsKug3HBsk66aPRUvLBsv2OdgT8Xh0Z7GsEb2nbAWhXXV
dbDvROipw2sbetjVcHncqpGdY1ejME/XeGqAPQ372p/z/+4CexoCm4JPdI6x
p+PbjS27IibZ07F/5uqeAzfYNZi1BR51/s6uwcSKPxzFi+wZuLi8e1L8iD0D
DX8lVQ2IgoWeCU3XxYdXlgrbkYklyc83TCxjz0KTV5t0aDl7FvrufPHNuyvZ
tehdPxyv8RU2tJiv+dR2bw3/a9FyPFFS7y/sYS3mzpol4iD6bJReC5TYQ+mz
4b/ZODEqoc/GP1U+U97h9NnotaeMqSPpdXD1RKkrNtHrUBt5/0Z9NL0OxZ4L
vs6t9DqcfRJSVh9Hr8dbb3YXVCTS66HOvFKu2UGvR5Zp1v2inF6PoLfv1l1X
0OcgoLoyv0VFnwNtXu7DeDV9Dsb3lH08lU6fg5iblVMlmfQGKFy2cZeW3gDf
1LFfrXp6A5zeXbarBnoDjh873y8z0xvRtubmk65ceiPOWJ7tnM+jN+LLMu3I
tnx6I6QO5cgbr9CbMHDwz6m+AnoTyi6viJ8pojdhQ/oSiaeV3oR3avwmgkvp
zahTte+PtdGbMa8Z1qSU05sh/sSrNq2C3ozFUT+5upLeAkvjbxdQHYx/AaFk
bqk=
     "]], {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesOrigin->{10, 6.756442039458368},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "MessagesHead" -> DiscretePlot, "AxisPadding" -> Scaled[0.02], 
    "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "DefaultPlotStyle" -> {
      Directive[
       RGBColor[0.368417, 0.506779, 0.709798], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.880722, 0.611041, 0.142051], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.560181, 0.691569, 0.194885], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.922526, 0.385626, 0.209179], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.528488, 0.470624, 0.701351], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.772079, 0.431554, 0.102387], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.363898, 0.618501, 0.782349], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[1, 0.75, 0], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.647624, 0.37816, 0.614037], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.571589, 0.586483, 0.], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.915, 0.3325, 0.2125], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
       AbsoluteThickness[1.6]]}, "DomainPadding" -> Scaled[0.02], 
    "PointSizeFunction" -> "SmallPointSize", "RangePadding" -> Scaled[0.05]},
  PlotRange->{{10, 100}, {6.756442039458368, 8.227056559937568}},
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.02]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.765018428861135*^9},
 CellLabel->"Out[21]=",ExpressionUUID->"b47a15d5-71f1-4b0e-81a0-168805a7b222"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"lim", "[", 
   RowBox[{"p_", ",", "q_"}], "]"}], ":=", 
  RowBox[{"N", "[", 
   RowBox[{
    RowBox[{"Log", "[", 
     RowBox[{"SeriesCoefficient", "[", 
      RowBox[{
       RowBox[{"x", "*", 
        RowBox[{
         RowBox[{"y", "/", 
          RowBox[{"(", 
           RowBox[{"1", "-", "y"}], ")"}]}], "/", 
         RowBox[{"(", 
          RowBox[{"1", "-", "x", "-", "y", "-", 
           RowBox[{"x", "*", "y"}]}], ")"}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "0", ",", "p"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"y", ",", "0", ",", "q"}], "}"}]}], "]"}], "]"}], "/", 
    RowBox[{"Log", "[", "p", "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.765018450438712*^9, 3.7650185017683287`*^9}, {
  3.765018608680385*^9, 3.7650186123908253`*^9}},
 CellLabel->"In[32]:=",ExpressionUUID->"2296d6d3-534e-4b05-b293-f2419c2c71c1"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"lim", "[", 
  RowBox[{"100", ",", "11"}], "]"}]], "Input",
 CellChangeTimes->{{3.765018463237968*^9, 3.765018497665278*^9}, {
  3.765018616239955*^9, 3.765018616749856*^9}},
 CellLabel->"In[33]:=",ExpressionUUID->"aaca6865-16d3-4918-a550-761c4de1988d"],

Cell[BoxData["8.227056559937568`"], "Output",
 CellChangeTimes->{{3.765018466465342*^9, 3.765018503724382*^9}, 
   3.7650186176034927`*^9},
 CellLabel->"Out[33]=",ExpressionUUID->"9eadbbd0-4998-474d-a543-4809a71ff0ec"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"lim", "[", 
  RowBox[{"200", ",", "11"}], "]"}]], "Input",
 CellChangeTimes->{{3.765018505086405*^9, 3.765018507479536*^9}, {
  3.765018619255474*^9, 3.765018619701642*^9}},
 CellLabel->"In[34]:=",ExpressionUUID->"ebfc7a70-eea3-4a06-beda-f85025584dc1"],

Cell[BoxData["8.457835068491827`"], "Output",
 CellChangeTimes->{3.765018509017539*^9, 3.765018621421679*^9},
 CellLabel->"Out[34]=",ExpressionUUID->"b09db7f5-ab20-4309-bcb2-88cd669f2506"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"lim", "[", 
  RowBox[{"1000", ",", "11"}], "]"}]], "Input",
 CellChangeTimes->{{3.7650185103260603`*^9, 3.765018512655435*^9}, {
  3.7650186220875998`*^9, 3.76501862243778*^9}},
 CellLabel->"In[35]:=",ExpressionUUID->"046e64c9-b2f9-43cb-8eac-5fb1f33a37ab"],

Cell[BoxData["8.81685758412747`"], "Output",
 CellChangeTimes->{3.765018516507556*^9, 3.765018625775702*^9},
 CellLabel->"Out[35]=",ExpressionUUID->"84a8d979-da63-4d8c-96ab-c33caffd9297"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"lim", "[", 
  RowBox[{"1000", ",", "22"}], "]"}]], "Input",
 CellChangeTimes->{{3.765018601648727*^9, 3.7650186296529493`*^9}},
 CellLabel->"In[36]:=",ExpressionUUID->"6cf8a6af-1894-4ef2-a948-25da3a36b957"],

Cell[BoxData["16.537873457835424`"], "Output",
 CellChangeTimes->{3.765018632672374*^9},
 CellLabel->"Out[36]=",ExpressionUUID->"988b81cd-c64e-4d40-a564-7d4a4efb6755"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"16.537873457835424`", "/", "8.81685758412747`"}]], "Input",
 CellChangeTimes->{{3.765018640372299*^9, 3.7650186431243677`*^9}},
 CellLabel->"In[37]:=",ExpressionUUID->"0c97d329-b05e-4859-9bb7-4935424edc68"],

Cell[BoxData["1.87571062592728`"], "Output",
 CellChangeTimes->{3.765018644047909*^9},
 CellLabel->"Out[37]=",ExpressionUUID->"5e733cdb-b113-446b-8c42-ca79daedf262"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"lim", "[", 
  RowBox[{"5000", ",", "11"}], "]"}]], "Input",
 CellChangeTimes->{{3.765018665114623*^9, 3.76501868721313*^9}},
 CellLabel->"In[39]:=",ExpressionUUID->"808bf73a-6b94-4ee6-9e63-bddca3d05599"],

Cell[BoxData["9.040418916913218`"], "Output",
 CellChangeTimes->{3.765018679936195*^9},
 CellLabel->"Out[39]=",ExpressionUUID->"14252607-2139-4096-891b-cd979e8fb9a5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"lim", "[", 
  RowBox[{"10000", ",", "11"}], "]"}]], "Input",
 CellChangeTimes->{{3.7650187019798737`*^9, 3.7650187042347116`*^9}},
 CellLabel->"In[41]:=",ExpressionUUID->"fc40ce6c-889f-486f-8ee8-e06d442f9de9"],

Cell[BoxData["9.112634320513973`"], "Output",
 CellChangeTimes->{3.765018729295944*^9},
 CellLabel->"Out[41]=",ExpressionUUID->"4ec3c6b4-9f04-4081-9ceb-bfc7a6f8238b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"lim", "[", 
  RowBox[{"50000", ",", "11"}], "]"}]], "Input",
 CellChangeTimes->{{3.765019102810833*^9, 3.765019103249901*^9}},
 CellLabel->"In[48]:=",ExpressionUUID->"a1b43ce8-753c-440b-94d6-55d0c811fe13"],

Cell[BoxData["9.244629555279143`"], "Output",
 CellChangeTimes->{3.76501923157168*^9},
 CellLabel->"Out[48]=",ExpressionUUID->"f9964f9c-57c7-42c7-b50f-0288ac5eae3b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"lim", "[", 
  RowBox[{"5000", ",", "22"}], "]"}]], "Input",
 CellChangeTimes->{{3.765018652498928*^9, 3.7650186528827953`*^9}},
 CellLabel->"In[38]:=",ExpressionUUID->"85724db6-7951-4e82-af35-731d8e573cdb"],

Cell[BoxData["17.380965346906105`"], "Output",
 CellChangeTimes->{3.765018666034665*^9},
 CellLabel->"Out[38]=",ExpressionUUID->"b99bfbf9-914d-4227-b6c7-2a51fbf45c69"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DiscretePlot", "[", 
  RowBox[{
   RowBox[{"Log", "[", 
    RowBox[{"SeriesCoefficient", "[", 
     RowBox[{
      RowBox[{"x", "*", 
       RowBox[{
        RowBox[{"y", "/", 
         RowBox[{"(", 
          RowBox[{"1", "-", "y"}], ")"}]}], "/", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x", "-", "y", "-", 
          RowBox[{"x", "*", "y"}]}], ")"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", "0", ",", "p"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"y", ",", "0", ",", "11"}], "}"}]}], "]"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"p", ",", "1", ",", "100"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.765018839228368*^9, 3.765018854149218*^9}},
 CellLabel->"In[43]:=",ExpressionUUID->"417e0408-8c7e-45fc-b327-7ca74e9ec07c"],

Cell[BoxData[
 GraphicsBox[{
   {RGBColor[0.368417, 0.506779, 0.709798], PointSize[0.004766666666666667], 
    AbsoluteThickness[1.6], {
     {RGBColor[0.368417, 0.506779, 0.709798], PointSize[0.004766666666666667],
       AbsoluteThickness[1.6], Opacity[0.2], LineBox[{},
       VertexColors->None]}, 
     {RGBColor[0.368417, 0.506779, 0.709798], PointSize[0.004766666666666667],
       AbsoluteThickness[1.6], Opacity[0.2], 
      LineBox[{{{1., 2.3978952727983707`}, {1., 0}}, {{2., 
         4.795790545596741}, {2., 0}}, {{3., 6.792344427470809}, {3., 0}}, {{
         4., 8.509362612301048}, {4., 0}}, {{5., 10.015163086426718`}, {
         5., 0}}, {{6., 11.35398834840901}, {6., 0}}, {{7., 
         12.55699356678621}, {7., 0}}, {{8., 13.647310817287803`}, {
         8., 0}}, {{9., 14.642731796379328`}, {9., 0}}, {{10., 
         15.557282721735127`}, {10., 0}}, {{11., 16.402224643691625`}, {
         11., 0}}, {{12., 17.186728101761826`}, {12., 0}}, {{13., 
         17.918348994882404`}, {13., 0}}, {{14., 18.60337550609654}, {
         14., 0}}, {{15., 19.247087288265334`}, {15., 0}}, {{16., 
         19.853952734735877`}, {16., 0}}, {{17., 20.427781344628198`}, {
         17., 0}}, {{18., 20.97184283465853}, {18., 0}}, {{19., 
         21.488961222963354`}, {19., 0}}, {{20., 21.981589826547346`}, {
         20., 0}}, {{21., 22.451871541552215`}, {21., 0}}, {{22., 
         22.90168766545466}, {22., 0}}, {{23., 23.33269772119452}, {
         23., 0}}, {{24., 23.746372159021117`}, {24., 0}}, {{25., 
         24.144019379292516`}, {25., 0}}, {{26., 24.526808195744447`}, {
         26., 0}}, {{27., 24.895786614197124`}, {27., 0}}, {{28., 
         25.251897615367024`}, {28., 0}}, {{29., 25.595992487425615`}, {
         29., 0}}, {{30., 25.928842143355688`}, {30., 0}}, {{31., 
         26.25114677206509}, {31., 0}}, {{32., 26.563544104769846`}, {
         32., 0}}, {{33., 26.866616524994274`}, {33., 0}}, {{34., 
         27.16089720838567}, {34., 0}}, {{35., 27.446875444936218`}, {
         35., 0}}, {{36., 27.725001269269676`}, {36., 0}}, {{37., 
         27.995689502949165`}, {37., 0}}, {{38., 28.259323295192274`}, {
         38., 0}}, {{39., 28.516257234085682`}, {39., 0}}, {{40., 
         28.766820088709906`}, {40., 0}}, {{41., 29.01131723299586}, {
         41., 0}}, {{42., 29.250032794230062`}, {42., 0}}, {{43., 
         29.48323156258243}, {43., 0}}, {{44., 29.711160692593392`}, {
         44., 0}}, {{45., 29.93405122302143}, {45., 0}}, {{46., 
         30.152119437654942`}, {46., 0}}, {{47., 30.365568086501874`}, {
         47., 0}}, {{48., 30.57458748408077}, {48., 0}}, {{49., 
         30.779356499261805`}, {49., 0}}, {{50., 30.98004344917585}, {
         50., 0}}, {{51., 31.17680690806634}, {51., 0}}, {{52., 
         31.369796440556172`}, {52., 0}}, {{53., 31.559153267600646`}, {
         53., 0}}, {{54., 31.745010872366674`}, {54., 0}}, {{55., 
         31.927495552390756`}, {55., 0}}, {{56., 32.106726923602366`}, {
         56., 0}}, {{57., 32.282818381136444`}, {57., 0}}, {{58., 
         32.45587752128403}, {58., 0}}, {{59., 32.62600652843005}, {
         59., 0}}, {{60., 32.79330253039198}, {60., 0}}, {{61., 
         32.95785792519267}, {61., 0}}, {{62., 33.1197606819675}, {
         62., 0}}, {{63., 33.27909461841465}, {63., 0}}, {{64., 
         33.43593965694004}, {64., 0}}, {{65., 33.590372061422975`}, {
         65., 0}}, {{66., 33.742464656329105`}, {66., 0}}, {{67., 
         33.89228702972106}, {67., 0}}, {{68., 34.03990572156121}, {
         68., 0}}, {{69., 34.18538439856256}, {69., 0}}, {{70., 
         34.32878401672082}, {70., 0}}, {{71., 34.47016297255131}, {
         71., 0}}, {{72., 34.60957724395672}, {72., 0}}, {{73., 
         34.74708052156478}, {73., 0}}, {{74., 34.88272433129673}, {
         74., 0}}, {{75., 35.01655814885798}, {75., 0}}, {{76., 
         35.148629506779734`}, {76., 0}}, {{77., 35.27898409458393}, {
         77., 0}}, {{78., 35.40766585259363}, {78., 0}}, {{79., 
         35.534717059865145`}, {79., 0}}, {{80., 35.66017841667748}, {
         80., 0}}, {{81., 35.78408912197722}, {81., 0}}, {{82., 
         35.9064869461438}, {82., 0}}, {{83., 36.0274082994096}, {83., 0}}, {{
         84., 36.146888296241755`}, {84., 0}}, {{85., 36.264960815967804`}, {
         85., 0}}, {{86., 36.381658559904515`}, {86., 0}}, {{87., 
         36.4970131052286}, {87., 0}}, {{88., 36.61105495580929}, {
         88., 0}}, {{89., 36.72381359020574}, {89., 0}}, {{90., 
         36.83531750701651}, {90., 0}}, {{91., 36.94559426775411}, {
         91., 0}}, {{92., 37.054670537404675`}, {92., 0}}, {{93., 
         37.16257212282087}, {93., 0}}, {{94., 37.269324009085175`}, {
         94., 0}}, {{95., 37.37495039397075}, {95., 0}}, {{96., 
         37.47947472061782}, {96., 0}}, {{97., 37.58291970853522}, {
         97., 0}}, {{98., 37.68530738302878}, {98., 0}}, {{99., 
         37.7866591031513}, {99., 0}}, {{100., 37.88699558826224}, {100., 0}}},
       VertexColors->None]}}}, 
   {RGBColor[0.368417, 0.506779, 0.709798], PointSize[0.004766666666666667], 
    AbsoluteThickness[1.6], {}, PointBox[CompressedData["
1:eJw1zH8s3Hccx/HLFT0JjZitMm6lrm7n0PNbObycn8fhfmN+pq0maytKtRtr
s2s1tk4T7XQZtQmOLmp2/WV+LKuLyiZFTbem4ucffqSbmjHMaHVd+nl/k0++
eXxfn+fX9WCBOo/L4XAOvzr/v18/f0Uogj7umPHeAfYBr/0GMw83647rM8VO
zHboinXzGrBwZXaAos5cfH+ngNkR46J/1sLa3Zmd8cN4r8ybL2J2AXyH1McT
xcx7Me6YIXCQezELMLEqEWn5+5lf/Sep22fjiIT5XbSm3H5/aL8PswdqdScX
HBfInsid9Rk5fc2X2Ru5GQ+dIyP8mCUItDzT/NUY2QcZFpYOZfn+zL4YbRfe
erBB9kO/0fay59kAZn8UOFV8KN8iB6B7rXis7WQgcyCqdd2cx/PkIKxufdIm
1gUxB+OlcTHcvod8AP620uIpQTBzCDqez8xPlJND8Vh8IUY9R5Zi9/KdzDM4
wByGWuHt9c+ryeFYH4+u6V8kR2CzrEmYiBBmwO6JOD/6MrMBsLZquDo2SXsk
7vGCKyWiULZHYuXgZP6RImaODNn2c9/VdNEuA99t4tzcNu1RcFxe4h6SSdke
BVOnS4HoAjMnGn3PZOrkPtqj4VfTYprjhrE9BnH7fN25YDbEoMeUZNf+Ee2x
aJ25VL/re9pjcerGni3+Eu1xyPilRbHsHs72ODQ+75n6IouZE4+sEa2HYxXt
8RBGap+W/Uy7HBVTjS6zm7TLYTdmCoryimB7Am5m9W7eyGY2JGB8YF+roJL2
RNzZ1PC67tGeCNHd4PQTi7Qr0C/VhLTYgu0KCEc/PewnYOYkoafokc97IbQn
ISotZ8tFSXsydi39vfRZHu3JyD71zVu1pbSn4FffoyptJe0pSElIz+ky0q6E
68Ds1GAHM5TQCAZTrgzQfSXiTasO1tPMZiW41/mnA1eoV+HbsuIGJ8tI1qsw
f86mrXs3s0GFzobQ6jc9mM0qrBRNK7ylzBw1eF9W1FslU69G56BRV59DvRo/
uR9yfnGCejXmfx+peuc89Rp8cKw1waqKeg0GxQHmdiP1Gqwl8PK871KvwXrW
w9rCPuq1eFS10mX4jXotlJbxvKxZ6rXYu9F8f+cq9VoEDpXyz++QsV4HbpRe
OmTPDB2Grx+T/uHKbNChocxGMiZhNuuwqnJ2qYugXo/QhrM2QcnU62H2KHnW
nEm9Hr3+e0wLR6nX40WTMdS6hPpUXHu7vfBlOfWpmMkdFg1fpT4VfuUXA0oa
qU+FxeR0zraJ+jT8KyzNz/mR+jS4ef3p/PUD6tNQ+HTbvfMJ9WlIvzIafmuW
+nR4NsntLy7L8B8jraRQ
     "]], {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesOrigin->{1, 0},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "MessagesHead" -> DiscretePlot, "AxisPadding" -> Scaled[0.02], 
    "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "DefaultPlotStyle" -> {
      Directive[
       RGBColor[0.368417, 0.506779, 0.709798], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.880722, 0.611041, 0.142051], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.560181, 0.691569, 0.194885], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.922526, 0.385626, 0.209179], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.528488, 0.470624, 0.701351], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.772079, 0.431554, 0.102387], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.363898, 0.618501, 0.782349], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[1, 0.75, 0], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.647624, 0.37816, 0.614037], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.571589, 0.586483, 0.], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.915, 0.3325, 0.2125], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
       AbsoluteThickness[1.6]]}, "DomainPadding" -> Scaled[0.02], 
    "PointSizeFunction" -> "SmallPointSize", "RangePadding" -> Scaled[0.05]},
  PlotRange->{{1, 100}, {0, 37.88699558826224}},
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.02]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.7650188505579233`*^9, 3.7650188616215878`*^9}},
 CellLabel->"Out[43]=",ExpressionUUID->"c81b9133-95d0-4b3c-bb7c-978b6f58821b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DiscretePlot", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Log", "[", 
     RowBox[{"SeriesCoefficient", "[", 
      RowBox[{
       RowBox[{"x", "*", 
        RowBox[{
         RowBox[{"y", "/", 
          RowBox[{"(", 
           RowBox[{"1", "-", "y"}], ")"}]}], "/", 
         RowBox[{"(", 
          RowBox[{"1", "-", "x", "-", "y", "-", 
           RowBox[{"x", "*", "y"}]}], ")"}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "0", ",", "p"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"y", ",", "0", ",", "11"}], "}"}]}], "]"}], "]"}], "/", 
    RowBox[{"Log", "[", "p", "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"p", ",", "20", ",", "200"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.765018907416888*^9, 3.765018926958378*^9}, {
  3.76501909138308*^9, 3.7650190920280952`*^9}},
 CellLabel->"In[47]:=",ExpressionUUID->"6fd2b935-76ba-4435-ba79-d4a195b3f86b"],

Cell[BoxData["$Aborted"], "Output",
 CellChangeTimes->{{3.765018915962264*^9, 3.765018921711657*^9}, {
  3.765019089478325*^9, 3.7650191082189283`*^9}},
 CellLabel->"Out[47]=",ExpressionUUID->"7283a8cb-71a6-47dc-a064-a632e6d5f6b5"]
}, Open  ]]
},
WindowSize->{808, 825},
WindowMargins->{{4, Automatic}, {Automatic, 4}},
FrontEndVersion->"11.3 for Mac OS X x86 (32-bit, 64-bit Kernel) (March 5, \
2018)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 228, 4, 44, "Input",ExpressionUUID->"9dcde601-1eb8-45ec-9dfc-7e0dfc3713bf"],
Cell[811, 28, 150, 2, 34, "Output",ExpressionUUID->"4cdfa198-7031-41ba-96f8-f75fdcc343f7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[998, 35, 421, 10, 44, "Input",ExpressionUUID->"b885ca83-c229-457b-bf25-15129947d1e6"],
Cell[1422, 47, 1810, 52, 57, "Output",ExpressionUUID->"7fb2cdd5-543d-4553-aa2a-19fdb81fb231"]
}, Open  ]],
Cell[CellGroupData[{
Cell[3269, 104, 597, 16, 44, "Input",ExpressionUUID->"fb699185-f05d-40af-bce6-8a363102c1c7"],
Cell[3869, 122, 155, 2, 34, "Output",ExpressionUUID->"8616eb87-08e9-47ca-a782-dbaf9dd3ce76"]
}, Open  ]],
Cell[4039, 127, 604, 17, 44, "Input",ExpressionUUID->"a3b909c1-0df0-43e2-bdab-d28592fa74d2"],
Cell[CellGroupData[{
Cell[4668, 148, 225, 4, 30, "Input",ExpressionUUID->"0a0a2f5c-c6b9-499e-b49e-97b1a8abdfd3"],
Cell[4896, 154, 179, 2, 34, "Output",ExpressionUUID->"a07fb7b9-d6f2-4058-80a2-74c3e2ee13ae"]
}, Open  ]],
Cell[CellGroupData[{
Cell[5112, 161, 800, 21, 67, "Input",ExpressionUUID->"5a651116-4a6c-4504-962a-2f7df2f2bd37"],
Cell[5915, 184, 3747, 87, 230, "Output",ExpressionUUID->"2567bd4f-2a6d-4fd5-8a3e-b025b69e61c1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[9699, 276, 749, 20, 67, "Input",ExpressionUUID->"65e64adf-54d4-4c6d-9c5d-0dd8add4001a"],
Cell[10451, 298, 3421, 84, 235, "Output",ExpressionUUID->"09a5e0b8-b56d-4131-af4e-aaa7d0804819"]
}, Open  ]],
Cell[CellGroupData[{
Cell[13909, 387, 792, 21, 67, "Input",ExpressionUUID->"ec8fe2f4-dbcd-4c0b-9b58-e3fc0eab6100"],
Cell[14704, 410, 4843, 105, 247, "Output",ExpressionUUID->"3ae006b4-13f4-4b84-aad4-41300c06d635"]
}, Open  ]],
Cell[CellGroupData[{
Cell[19584, 520, 795, 21, 67, "Input",ExpressionUUID->"b0a7d05b-7fce-43a5-b8a0-3a33a6118417"],
Cell[20382, 543, 4160, 98, 247, "Output",ExpressionUUID->"d9fa561f-7f9b-439f-9f52-a7891cc7433e"]
}, Open  ]],
Cell[24557, 644, 350, 9, 44, "Input",ExpressionUUID->"4d659bff-731f-498c-af2a-c6a4a2f34b05"],
Cell[CellGroupData[{
Cell[24932, 657, 351, 8, 44, "Input",ExpressionUUID->"50daf941-40ce-4a20-84b0-152246294d8b"],
Cell[25286, 667, 4178, 98, 251, "Output",ExpressionUUID->"11dd6266-3475-408a-873e-90ec96fc75b9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[29501, 770, 891, 24, 67, "Input",ExpressionUUID->"23b674b2-467a-44fa-ba35-cab029fe294e"],
Cell[30395, 796, 5859, 126, 248, "Output",ExpressionUUID->"7d124ead-44da-4754-8ac2-5c32fb701c5a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[36291, 927, 865, 23, 80, "Input",ExpressionUUID->"7f98e037-3742-4fd1-823e-0def8928266f"],
Cell[37159, 952, 5819, 126, 245, "Output",ExpressionUUID->"b47a15d5-71f1-4b0e-81a0-168805a7b222"]
}, Open  ]],
Cell[42993, 1081, 901, 24, 65, "Input",ExpressionUUID->"2296d6d3-534e-4b05-b293-f2419c2c71c1"],
Cell[CellGroupData[{
Cell[43919, 1109, 276, 5, 30, "Input",ExpressionUUID->"aaca6865-16d3-4918-a550-761c4de1988d"],
Cell[44198, 1116, 218, 3, 34, "Output",ExpressionUUID->"9eadbbd0-4998-474d-a543-4809a71ff0ec"]
}, Open  ]],
Cell[CellGroupData[{
Cell[44453, 1124, 276, 5, 30, "Input",ExpressionUUID->"ebfc7a70-eea3-4a06-beda-f85025584dc1"],
Cell[44732, 1131, 188, 2, 34, "Output",ExpressionUUID->"b09db7f5-ab20-4309-bcb2-88cd669f2506"]
}, Open  ]],
Cell[CellGroupData[{
Cell[44957, 1138, 280, 5, 30, "Input",ExpressionUUID->"046e64c9-b2f9-43cb-8eac-5fb1f33a37ab"],
Cell[45240, 1145, 187, 2, 34, "Output",ExpressionUUID->"84a8d979-da63-4d8c-96ab-c33caffd9297"]
}, Open  ]],
Cell[CellGroupData[{
Cell[45464, 1152, 230, 4, 30, "Input",ExpressionUUID->"6cf8a6af-1894-4ef2-a948-25da3a36b957"],
Cell[45697, 1158, 167, 2, 34, "Output",ExpressionUUID->"988b81cd-c64e-4d40-a564-7d4a4efb6755"]
}, Open  ]],
Cell[CellGroupData[{
Cell[45901, 1165, 230, 3, 30, "Input",ExpressionUUID->"0c97d329-b05e-4859-9bb7-4935424edc68"],
Cell[46134, 1170, 165, 2, 34, "Output",ExpressionUUID->"5e733cdb-b113-446b-8c42-ca79daedf262"]
}, Open  ]],
Cell[CellGroupData[{
Cell[46336, 1177, 227, 4, 30, "Input",ExpressionUUID->"808bf73a-6b94-4ee6-9e63-bddca3d05599"],
Cell[46566, 1183, 166, 2, 34, "Output",ExpressionUUID->"14252607-2139-4096-891b-cd979e8fb9a5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[46769, 1190, 233, 4, 30, "Input",ExpressionUUID->"fc40ce6c-889f-486f-8ee8-e06d442f9de9"],
Cell[47005, 1196, 166, 2, 34, "Output",ExpressionUUID->"4ec3c6b4-9f04-4081-9ceb-bfc7a6f8238b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[47208, 1203, 229, 4, 30, "Input",ExpressionUUID->"a1b43ce8-753c-440b-94d6-55d0c811fe13"],
Cell[47440, 1209, 165, 2, 34, "Output",ExpressionUUID->"f9964f9c-57c7-42c7-b50f-0288ac5eae3b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[47642, 1216, 230, 4, 30, "Input",ExpressionUUID->"85724db6-7951-4e82-af35-731d8e573cdb"],
Cell[47875, 1222, 167, 2, 34, "Output",ExpressionUUID->"b99bfbf9-914d-4227-b6c7-2a51fbf45c69"]
}, Open  ]],
Cell[CellGroupData[{
Cell[48079, 1229, 793, 21, 67, "Input",ExpressionUUID->"417e0408-8c7e-45fc-b327-7ca74e9ec07c"],
Cell[48875, 1252, 8910, 166, 247, "Output",ExpressionUUID->"c81b9133-95d0-4b3c-bb7c-978b6f58821b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[57822, 1423, 915, 24, 80, "Input",ExpressionUUID->"6fd2b935-76ba-4435-ba79-d4a195b3f86b"],
Cell[58740, 1449, 231, 3, 34, "Output",ExpressionUUID->"7283a8cb-71a6-47dc-a064-a632e6d5f6b5"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


